When Side-Channel Attacks Break the Black-Box Property of Embedded Artificial Intelligence

Artificial intelligence, and specifically deep neural networks (DNNs), has rapidly emerged in the past decade as the standard for several tasks from specific advertising to object detection. The performance offered has led DNN algorithms to become a part of critical embedded systems, requiring both efficiency and reliability. In particular, DNNs are subject to malicious examples designed in a way to fool the network while being undetectable to the human observer: the adversarial examples. While previous studies propose frameworks to implement such attacks in black box settings, those often rely on the hypothesis that the attacker has access to the logits of the neural network, breaking the assumption of the traditional black box. In this paper, we investigate a real black box scenario where the attacker has no access to the logits. In particular, we propose an architecture-agnostic attack which solve this constraint by extracting the logits. Our method combines hardware and software attacks, by performing a side-channel attack that exploits electromagnetic leakages to extract the logits for a given input, allowing an attacker to estimate the gradients and produce state-of-the-art adversarial examples to fool the targeted neural network. Through this example of adversarial attack, we demonstrate the effectiveness of logits extraction using side-channel as a first step for more general attack frameworks requiring either the logits or the confidence scores.

==> codeNnom/localSoftmax.c <==
void local_softmax_q7(const q7_t *vec_in, const uint32_t dim_vec, q7_t *p_out)
{
    q31_t sum;
    int32_t i;
    uint8_t shift;
    q15_t base;
    base = -257;

	/* Base is initialized to (int16_t)-257 */
    /* We first search for the maximum */
    for (i = 0; i < dim_vec; i++)
    {
        if (vec_in[i] > base)
        {
            base = vec_in[i];
        }
    }

    /* 
     * So the base is set to max-8, meaning 
     * that we ignore really small values. 
     * anyway, they will be 0 after shrinking to q7_t.
     */
    base = base - 8;

    sum = 0;

    for (i = 0; i < dim_vec; i++)
    {
        if (vec_in[i] > base)
        {
            shift = (uint8_t)__NNOM_USAT(vec_in[i] - base, 5);
            sum += 0x1 << shift;
        }
    }

    /* This is effectively (0x1 << 20) / sum */
    int output_base = 0x100000 / sum;

    /* 
     * Final confidence will be output_base >> ( 13 - (vec_in[i] - base) )
     * so 128 (0x1<<7) -> 100% confidence when sum = 0x1 << 8, output_base = 0x1 << 12 
     * and vec_in[i]-base = 8
     */
    for (i = 0; i < dim_vec; i++)
    {
        if (vec_in[i] > base)
        {
            /* Here minimum value of 13+base-vec_in[i] will be 5 */
            shift = (uint8_t)__NNOM_USAT(13 + base - vec_in[i], 5);
            p_out[i] = (q7_t)__NNOM_SSAT((output_base >> shift), 8);
        }
        else
        {
            p_out[i] = 0;
        }
    }
}

